Enhancing Electricity-System Resilience with Adaptive Robust Optimization and Conformal Uncertainty Characterization

Extreme weather is straining electricity systems, exposing the limitations of reactive responses, and prompting the need for proactive resilience planning. Most existing approaches to enhance electricity system resilience employ simplified uncertainty models and decouple proactive and reactive decisions. This paper proposes a novel tri-level optimization model that integrates proactive actions, adversarial disruptions, and reactive responses. Conformal prediction is used to construct distribution-free system-disruption uncertainty sets with coverage guarantees. The tri-level problem is solved by using duality theory to derive a bi-level reformulation and employing Bender's decomposition. Numerical experiments demonstrate that our approach outperforms conventional robust and two-stage methods.

==> figures/source/caseStudyResultSensBudgetProactive.m <==
function caseStudyResultSensBudgetProactive

datProactive = [...
4000					6000					7000					8000					9000					10000					12000					14000					16000					;...	B
4.39143813264001E-02	6.83056057365336E-03	0.00000000000000E+00	2.83886129616206E-01	2.83886129616206E-01	3.42331752399532E-01	5.62246626637495E-01	3.93078615689471E-01	5.02384919037646E-01	;...
4.39143813264001E-02	6.83056057365336E-03	0.00000000000000E+00	2.83886129616206E-01	2.83886129616206E-01	3.42331752399532E-01	5.62246626637495E-01	3.93078615689471E-01	5.02384919037646E-01	;...
4.39143813264001E-02	6.83056057365336E-03	0.00000000000000E+00	2.83886129616206E-01	2.83886129616206E-01	3.42331752399532E-01	5.62246626637495E-01	3.93078615689471E-01	5.02384919037646E-01	;...
4.39143813264001E-02	6.83056057365336E-03	0.00000000000000E+00	2.83886129616206E-01	2.83886129616206E-01	3.42331752399532E-01	5.62246626637495E-01	3.93078615689471E-01	5.02384919037646E-01	;...
3.97747960068333E-01	4.97186462863031E-01	7.08226880086804E-01	8.86795201983653E-03	1.56200870656987E+00	3.18904129454689E-01	1.05808299546463E-01	1.05808299546368E-01	NaN						;...
3.97747960068333E-01	4.97186462863031E-01	7.08226880086804E-01	8.86795201983653E-03	1.56200870656987E+00	3.18904129454689E-01	1.05808299546463E-01	1.05808299546368E-01	NaN						;...
3.97747960068333E-01	4.97186462863031E-01	7.08226880086804E-01	8.86795201983653E-03	1.56200870656987E+00	3.18904129454689E-01	1.05808299546463E-01	1.05808299546368E-01	NaN						;...
3.97747960068333E-01	4.97186462863031E-01	7.08226880086804E-01	8.86795201983653E-03	1.56200870656987E+00	3.18904129454689E-01	1.05808299546463E-01	1.05808299546368E-01	NaN						;...
0.00000000000000E+00	1.66823163006169E-01	3.37481096860451E-01	4.08754540701206E-01	5.32163575832953E-01	1.76243131169103E-01	2.97336243531291E-01	NaN						NaN						;...
0.00000000000000E+00	1.66823163006169E-01	3.37481096860451E-01	4.08754540701206E-01	5.32163575832953E-01	1.76243131169103E-01	2.97336243531291E-01	NaN						NaN						;...
0.00000000000000E+00	1.66823163006169E-01	3.37481096860451E-01	4.08754540701206E-01	5.32163575832953E-01	1.76243131169103E-01	2.97336243531291E-01	NaN						NaN						;...
0.00000000000000E+00	1.66823163006169E-01	3.37481096860451E-01	4.08754540701206E-01	5.32163575832953E-01	1.76243131169103E-01	2.97336243531291E-01	NaN						NaN						 ...
];
datCoopt = [...
4000					6000					7000					8000					9000					10000					12000					14000					16000					;...	B
1.85244956152564E-01	2.18168824232284E-01	0.00000000000000E+00	5.13963457066482E-01	5.13963457066482E-01	3.42331752399532E-01	6.95364597660372E-01	4.74880689669303E-01	0.00000000000000E+00	;...
6.89894348618365E-02	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	5.71117693262178E-02	6.76946325857813E-02	5.37179365628959E-02	7.00712689026773E-02	1.47871570916852E-01	;...
2.99268007747915E-02	2.74948919338797E-01	3.05837015954743E-01	5.98083469132665E-01	5.98083469132665E-01	3.42331752399532E-01	5.98742919164053E-01	3.93078615689471E-01	5.23820969805819E-01	;...
4.39143813264001E-02	6.83056057365336E-03	0.00000000000000E+00	2.83886129616206E-01	2.83886129616206E-01	3.42331752399532E-01	3.01341369616293E-01	3.93078615689471E-01	0.00000000000000E+00	;...
3.97747960068333E-01	5.04407186554560E-01	5.96072374227541E-01	5.96072374227541E-01	3.03128247128521E-01	3.03128247128372E-01	1.05808299546555E-01	1.05808299546555E-01	NaN						;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.75693769531876E-02	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						;...
3.97747960068333E-01	1.05994122866755E+00	5.96072374227541E-01	1.39220173585850E+00	1.66654785351508E+00	1.44935585229104E+00	1.16702751158446E+00	1.16702751158421E+00	NaN						;...
3.97747960068333E-01	4.18925756772146E-01	5.96072374227541E-01	5.96072374227541E-01	3.03128247128521E-01	3.03128247128372E-01	1.16702751158446E+00	1.16702751158421E+00	NaN						;...
1.76549877751660E-01	5.74960516244719E-01	2.23121425252169E-01	8.46880785991228E-01	5.32163575832953E-01	5.77955324256217E-01	3.98509348899833E-01	NaN						NaN						;...
0.00000000000000E+00	5.19041430082644E-02	0.00000000000000E+00	5.32893092904709E-02	0.00000000000000E+00	2.98869840959181E-02	1.23321205329832E-13	NaN						NaN						;...
2.15487429799489E-01	5.43621593132695E-01	2.23121425252169E-01	9.24443903240306E-01	5.32163575832953E-01	5.77955324256217E-01	1.60080801601282E+00	NaN						NaN						;...
0.00000000000000E+00	1.66823163006169E-01	3.37481096860451E-01	4.08754540701206E-01	5.32163575832953E-01	5.77955324256217E-01	3.98509348899833E-01	NaN						NaN						 ...
];

datProactive(:,[3 5 9]) = [];
datCoopt(:,[3 5 9]) = [];

datBox = nan(length(datProactive(2:end,1)),length(datProactive(1,:))*3-1);

for i = 1:length(datProactive(1,:))
	datBox(:,(i-1)*3+1:(i-1)*3+2) = 100*[...
		datProactive(2:end,i)...
		datCoopt(2:end,i)...
	];
end
datInd = ~isnan(datBox(1,:));

boxplot(datBox);

datInd = get(gca,'XTick');
datInd = datInd(~isnan(datBox(1,:)));

set(gca,...
	'XTick',datInd,...
	'XTickLabel',{...
		'Proactive-Only',...
		'Co-Optimized'
	},...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'YLabel'),...
	'String','Difference in (10) Relative to Tri-Level Model (\%)',...
	'Interpreter','latex'...
);

heightText = max(get(gca,'YLim'));

datChi = datProactive(1,:);
for i = 1:length(datChi)
	text(sum(datInd((i-1)*2+1:i*2)/2),heightText+10,...
		['$B = ',num2str(datChi(i)),'$'],...
		'HorizontalAlignment','center',...
		'Interpreter','latex'...
	);
end


end

==> figures/source/caseStudyResultSensBudgetReactive.m <==
function caseStudyResultSensBudgetReactive

datProactive = [...
0						1						2						3						4						;...	C
1.53974916417033E-01	2.15053100128479E-01	3.42331752399532E-01	3.63006968531597E-01	1.89702026804204E-01	;...
9.20625960678174E-01	6.26000595118618E-01	3.18904129454689E-01	1.05808299546554E-01	1.05808299546555E-01	;...
8.38746103175478E-01	3.68028167396530E-01	1.76243131169103E-01	2.74813177995943E-01	1.89702026804204E-01	;...
1.53974916417033E-01	2.15053100128479E-01	3.42331752399532E-01	3.63006968531597E-01	1.05808299546555E-01	;...
9.20625960678174E-01	6.26000595118618E-01	3.18904129454689E-01	1.05808299546554E-01	1.89702026804204E-01	;...
8.38746103175478E-01	3.68028167396530E-01	1.76243131169103E-01	2.74813177995943E-01	1.05808299546555E-01	;...
1.53974916417033E-01	2.15053100128479E-01	3.42331752399532E-01	3.63006968531597E-01	1.89702026804204E-01	;...
9.20625960678174E-01	6.26000595118618E-01	3.18904129454689E-01	1.05808299546554E-01	1.05808299546555E-01	;...
8.38746103175478E-01	3.68028167396530E-01	1.76243131169103E-01	2.74813177995943E-01	NaN						;...
1.53974916417033E-01	2.15053100128479E-01	3.42331752399532E-01	3.63006968531597E-01	NaN						;...
9.20625960678174E-01	6.26000595118618E-01	3.18904129454689E-01	1.05808299546554E-01	NaN						;...
8.38746103175478E-01	3.68028167396530E-01	1.76243131169103E-01	2.74813177995943E-01	NaN						 ...
];
datCoopt = [...
0						1						2						3						4						;...	C
1.53974916417033E-01	2.15053100128479E-01	3.42331752399532E-01	3.63006968531597E-01	1.89702026804204E-01	;...
8.90144854665620E-01	6.79772007898084E-01	3.03128247128372E-01	1.05808299546556E-01	0.00000000000000E+00	;...
1.03947655726115E+00	8.22654775966356E-01	5.77955324256217E-01	2.58229631230959E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	6.76946325857813E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.89702026804204E-01	;...
0.00000000000000E+00	8.04365073387142E-03	2.98869840959181E-02	0.00000000000000E+00	1.05808299546504E-01	;...
7.42705861433263E-01	3.83308240508717E-01	3.42331752399532E-01	3.63006968531597E-01	1.89702026804204E-01	;...
9.20625960678174E-01	1.80783694949776E+00	1.44935585229104E+00	1.16702751158419E+00	0.00000000000000E+00	;...
8.38746103175478E-01	3.68028167396530E-01	5.77955324256217E-01	4.76232582607308E-01	NaN						;...
1.53974916417033E-01	2.15053100128479E-01	3.42331752399532E-01	3.63006968531597E-01	NaN						;...
9.20625960678174E-01	6.79772007898084E-01	3.03128247128372E-01	1.16702751158419E+00	NaN						;...
8.38746103175478E-01	4.41028684701443E-01	5.77955324256217E-01	0.00000000000000E+00	NaN						 ...
];

datBox = nan(length(datProactive(2:end,1)),length(datProactive(1,:))*3-1);

for i = 1:length(datProactive(1,:))
	datBox(:,(i-1)*3+1:(i-1)*3+2) = 100*[...
		datProactive(2:end,i)...
		datCoopt(2:end,i)...
	];
end
datInd = ~isnan(datBox(1,:));

boxplot(datBox);

datInd = get(gca,'XTick');
datInd = datInd(~isnan(datBox(1,:)));

set(gca,...
	'XTick',datInd,...
	'XTickLabel',{...
		'Proactive-Only',...
		'Co-Optimized'
	},...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'YLabel'),...
	'String','Difference in (10) Relative to Tri-Level Model (\%)',...
	'Interpreter','latex'...
);

heightText = max(get(gca,'YLim'));

datChi = datProactive(1,:);
for i = 1:length(datChi)
	text(sum(datInd((i-1)*2+1:i*2)/2),heightText+5,...
		['$C = ',num2str(datChi(i)),'$'],...
		'HorizontalAlignment','center',...
		'Interpreter','latex'...
	);
end


end

==> figures/source/exampleResultScaleOpt.m <==
function exampleResultScaleOpt

datOpt = [...
10						11						12						13						14						15						16						17						18						19						20						;...	n
-9.27684595808387E-10	-4.91127138957381E-11	-8.00355337560177E-11	5.82076609134674E-10	-1.74622982740402E-10	-2.77213985100389E-09	3.05590219795704E-10	2.61934474110603E-10	4.07453626394272E-10	4.65661287307739E-10	-4.65661287307739E-10	;...
-1.71257852343842E-09	-2.03726813197136E-10	1.16415321826935E-10	-2.61934474110603E-10	-8.73114913702011E-11	1.74622982740402E-10	9.45874489843845E-11	-2.03726813197136E-09	3.02388798445463E-08	2.32830643653870E-10	1.39698386192322E-09	;...
-4.01996658183634E-10	-5.45696821063757E-11	2.91038304567337E-11	-1.81898940354586E-12	-1.74622982740402E-10	6.98491930961609E-10	-1.16415321826935E-10	-1.45519152283669E-10	8.14907252788544E-10	1.16415321826935E-10	4.65661287307739E-10	;...
-5.56610757485032E-10	-1.10594555735588E-09	-2.60115484707057E-09	-2.61934474110603E-10	3.20142135024071E-10	-2.91038304567337E-11	0.00000000000000E+00	2.76486389338970E-10	-2.32830643653870E-10	9.31322574615479E-10	4.65661287307739E-10	;...
-3.49245965480804E-10	1.23691279441118E-10	6.69388100504875E-10	1.81898940354586E-10	4.07453626394272E-10	1.60071067512035E-10	-5.23868948221207E-10	-1.16415321826935E-10	5.52972778677940E-10	6.98491930961609E-10	-5.82076609134674E-11	;...
];

datBox = datOpt(2:end,:)*1e8;
datBox(datBox < 0) = 0;
datX = datOpt(1,:);

boxplot(datBox);

limY = get(gca,'YLim');
limY(1) = 0;
set(gca,'YLim',limY);

set(gca,...
	'XTickLabel',datX,...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'XLabel'),...
	'String','$n$',...
	'Interpreter','latex'...
);
set(get(gca,'YLabel'),...
	'String','Final Optimality Gap of Algorithm~2 ($10^{-8}$ \$)',...
	'Interpreter','latex'...
);


end

==> figures/source/exampleResultScaleTime.m <==
function exampleResultScaleTime

datTime = [...
10						11						12						13						14						15						16						17						18						19						20						;...	n
1.87993049621582E-03	2.22015380859375E-03	5.96785545349121E-03	8.81600379943848E-03	5.26905059814453E-03	2.52676010131836E-03	5.47003746032715E-03	4.79912757873535E-03	7.26008415222168E-03	6.99329376220703E-03	2.24804878234863E-03	;...
2.48193740844727E-03	4.72021102905273E-03	3.73291969299316E-03	5.93376159667969E-03	3.70883941650391E-03	1.76000595092773E-03	5.22661209106445E-03	4.55212593078613E-03	5.99217414855957E-03	4.55403327941895E-03	4.61101531982422E-03	;...
5.18488883972168E-03	3.94201278686523E-03	4.60481643676758E-03	3.57413291931152E-03	1.81412696838379E-03	1.81770324707031E-03	1.92618370056152E-03	4.47821617126465E-03	2.01702117919922E-03	5.70893287658691E-03	6.03604316711426E-03	;...
5.47289848327637E-03	1.57594680786133E-03	2.08997726440430E-03	2.90203094482422E-03	3.85904312133789E-03	7.22098350524902E-03	2.70318984985352E-03	4.13393974304199E-03	5.57994842529297E-03	5.55086135864258E-03	6.14595413208008E-03	;...
3.51786613464355E-03	2.74300575256348E-03	1.60789489746094E-03	1.46961212158203E-02	5.56015968322754E-03	4.56786155700684E-03	3.37004661560059E-03	6.26707077026367E-03	2.06828117370605E-03	6.31594657897949E-03	2.33817100524902E-03	;...
];

datBox = datTime(2:end,:);
datX = datTime(1,:);

boxplot(datBox);

labelY = get(gca,'YTickLabel');
datY = zeros(length(labelY),1);
for i = 1:length(datY)
	datY(i) = str2double(labelY{i});
end

set(gca,...
	'XTickLabel',datX,...
	'YTickLabel',datY*1e-3,...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'XLabel'),...
	'String','$n$',...
	'Interpreter','latex'...
);
set(get(gca,'YLabel'),...
	'String','Solution Time of Algorithm~2 (s)',...
	'Interpreter','latex'...
);


end

==> figures/source/exampleResultSensBudgetProactive.m <==
function exampleResultSensBudgetProactive

datProactive = [...
500						800						1000					1200					1500					;...	B
0.00000000000000E+00	0.00000000000000E+00	5.52783556870653E-02	4.18603998152369E-02	7.03238167521499E-03	;...
0.00000000000000E+00	0.00000000000000E+00	4.15313629208242E-02	6.47098002750632E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	7.38584094182959E-02	9.49449398538787E-02	2.76493846706002E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.86685276959199E-02	1.56413005125630E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	1.52576489605301E-01	3.20275497528039E-02	2.09228113263030E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.52783556870653E-02	4.18603998152369E-02	7.03238167521499E-03	;...
0.00000000000000E+00	0.00000000000000E+00	4.15313629208242E-02	6.47098002750632E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	7.38584094182959E-02	9.49449398538787E-02	2.76493846706002E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.86685276959199E-02	1.56413005125630E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	1.52576489605301E-01	3.20275497528039E-02	2.09228113263030E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.52783556870653E-02	4.18603998152369E-02	7.03238167521499E-03	;...
0.00000000000000E+00	0.00000000000000E+00	4.15313629208242E-02	6.47098002750632E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	7.38584094182959E-02	9.49449398538787E-02	2.76493846706002E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.86685276959199E-02	1.56413005125630E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	1.52576489605301E-01	3.20275497528039E-02	2.09228113263030E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.52783556870653E-02	4.18603998152369E-02	7.03238167521499E-03	;...
0.00000000000000E+00	0.00000000000000E+00	4.15313629208242E-02	6.47098002750632E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	7.38584094182959E-02	9.49449398538787E-02	2.76493846706002E-02	;...
0.00000000000000E+00	0.00000000000000E+00	5.86685276959199E-02	1.56413005125630E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	1.52576489605301E-01	3.20275497528039E-02	2.09228113263030E-02	;...
NaN						NaN						5.00104761415305E-02	NaN						NaN						;...
NaN						NaN						1.26635218213891E-01	NaN						NaN						;...
NaN						NaN						5.99775407310231E-02	NaN						NaN						;...
NaN						NaN						2.95455394246185E-02	NaN						NaN						;...
NaN						NaN						5.00104761415305E-02	NaN						NaN						;...
NaN						NaN						1.26635218213891E-01	NaN						NaN						;...
NaN						NaN						5.99775407310231E-02	NaN						NaN						;...
NaN						NaN						2.95455394246185E-02	NaN						NaN						;...
NaN						NaN						5.00104761415305E-02	NaN						NaN						;...
NaN						NaN						1.26635218213891E-01	NaN						NaN						;...
NaN						NaN						5.99775407310231E-02	NaN						NaN						;...
NaN						NaN						2.95455394246185E-02	NaN						NaN						;...
NaN						NaN						5.00104761415305E-02	NaN						NaN						;...
NaN						NaN						1.26635218213891E-01	NaN						NaN						;...
NaN						NaN						5.99775407310231E-02	NaN						NaN						;...
NaN						NaN						2.95455394246185E-02	NaN						NaN						 ...
];
datCoopt = [...
500						800						1000					1200					1500					;...	B
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	5.68004976940186E-15	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.12219357775824E-03	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	6.73657689017512E-03	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	5.68004976940186E-15	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	2.09228113263030E-02	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.29009178296894E-02	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	5.68004976940186E-15	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.00678460636631E-01	1.15186212156283E-01	;...
0.00000000000000E+00	0.00000000000000E+00	4.15313629208242E-02	1.12219357775824E-03	3.67199151745916E-02	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	4.18603998152369E-02	7.03238167521499E-03	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	6.47098002750632E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	9.49449398538787E-02	2.76493846706002E-02	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.56413005125630E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	1.39348951863408E-02	3.20275497528039E-02	2.09228113263030E-02	;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						5.00104761415305E-02	NaN						NaN						;...
NaN						NaN						1.26635218213891E-01	NaN						NaN						;...
NaN						NaN						5.99775407310231E-02	NaN						NaN						;...
NaN						NaN						2.95455394246185E-02	NaN						NaN						;...
NaN						NaN						5.52783556870653E-02	NaN						NaN						;...
NaN						NaN						4.15313629208242E-02	NaN						NaN						;...
NaN						NaN						7.38584094182959E-02	NaN						NaN						;...
NaN						NaN						5.86685276959199E-02	NaN						NaN						;...
NaN						NaN						1.52576489605301E-01	NaN						NaN						 ...
];

datProactive(:,2) = [];
datCoopt(:,2) = [];

datBox = nan(length(datProactive(2:end,1)),length(datProactive(1,:))*3-1);

for i = 1:length(datProactive(1,:))
	datBox(:,(i-1)*3+1:(i-1)*3+2) = 100*[...
		datProactive(2:end,i)...
		datCoopt(2:end,i)...
	];
end
datInd = ~isnan(datBox(1,:));

boxplot(datBox);

datInd = get(gca,'XTick');
datInd = datInd(~isnan(datBox(1,:)));

set(gca,...
	'XTick',datInd,...
	'XTickLabel',{...
		'Proactive-Only',...
		'Co-Optimized'
	},...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'YLabel'),...
	'String','Difference in (10) Relative to Tri-Level Model (\%)',...
	'Interpreter','latex'...
);

heightText = max(get(gca,'YLim'));

datChi = datProactive(1,:);
for i = 1:length(datChi)
	text(sum(datInd((i-1)*2+1:i*2)/2),heightText+1,...
		['$B = ',num2str(datChi(i)),'$'],...
		'HorizontalAlignment','center',...
		'Interpreter','latex'...
	);
end


end

==> figures/source/exampleResultSensBudgetReactive.m <==
function exampleResultSensBudgetReactive

datProactive = [...
1						2						3						;...	C
5.52783556870653E-02	7.97390628383218E-02	1.79777407726245E-02	;...
4.15313629208242E-02	1.98107721687604E-02	4.80338709588383E-03	;...
7.38584094182959E-02	2.76493846705947E-02	5.83182975795295E-13	;...
5.86685276959199E-02	1.51170300414438E-01	3.08791061462854E-01	;...
1.52576489605301E-01	2.22507128248578E-01	2.80670591827896E-01	;...
5.52783556870653E-02	7.97390628383218E-02	1.79777407726245E-02	;...
4.15313629208242E-02	1.98107721687604E-02	4.80338709588383E-03	;...
7.38584094182959E-02	2.76493846705947E-02	5.83182975795295E-13	;...
5.86685276959199E-02	1.51170300414438E-01	3.08791061462854E-01	;...
1.52576489605301E-01	2.22507128248578E-01	2.80670591827896E-01	;...
5.52783556870653E-02	7.97390628383218E-02	1.79777407726245E-02	;...
4.15313629208242E-02	1.98107721687604E-02	4.80338709588383E-03	;...
7.38584094182959E-02	2.76493846705947E-02	5.83182975795295E-13	;...
5.86685276959199E-02	1.51170300414438E-01	3.08791061462854E-01	;...
1.52576489605301E-01	2.22507128248578E-01	2.80670591827896E-01	;...
5.52783556870653E-02	7.97390628383218E-02	1.79777407726245E-02	;...
4.15313629208242E-02	1.98107721687604E-02	4.80338709588383E-03	;...
7.38584094182959E-02	2.76493846705947E-02	5.83182975795295E-13	;...
5.86685276959199E-02	1.51170300414438E-01	3.08791061462854E-01	;...
1.52576489605301E-01	2.22507128248578E-01	2.80670591827896E-01	;...
5.00104761415305E-02	NaN						NaN						;...
1.26635218213891E-01	NaN						NaN						;...
5.99775407310231E-02	NaN						NaN						;...
2.95455394246185E-02	NaN						NaN						;...
5.00104761415305E-02	NaN						NaN						;...
1.26635218213891E-01	NaN						NaN						;...
5.99775407310231E-02	NaN						NaN						;...
2.95455394246185E-02	NaN						NaN						;...
5.00104761415305E-02	NaN						NaN						;...
1.26635218213891E-01	NaN						NaN						;...
5.99775407310231E-02	NaN						NaN						;...
2.95455394246185E-02	NaN						NaN						;...
5.00104761415305E-02	NaN						NaN						;...
1.26635218213891E-01	NaN						NaN						;...
5.99775407310231E-02	NaN						NaN						;...
2.95455394246185E-02	NaN						NaN						 ...
];
datCoopt = [...
1						2						3						;...	C
0.00000000000000E+00	0.00000000000000E+00	6.03357568825545E-03	;...
6.73657689017512E-03	3.85960137583507E-03	1.94867180167816E-03	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
4.15313629208242E-02	3.85960137583507E-03	1.94867180167816E-03	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
5.52783556870653E-02	7.97390628383218E-02	0.00000000000000E+00	;...
4.15313629208242E-02	1.98107721687604E-02	0.00000000000000E+00	;...
7.38584094182959E-02	2.76493846705947E-02	0.00000000000000E+00	;...
5.86685276959199E-02	1.51170300414438E-01	0.00000000000000E+00	;...
1.52576489605301E-01	2.22507128248578E-01	0.00000000000000E+00	;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
1.39348951863408E-02	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	NaN						NaN						;...
5.00104761415305E-02	NaN						NaN						;...
1.26635218213891E-01	NaN						NaN						;...
5.99775407310231E-02	NaN						NaN						;...
2.95455394246185E-02	NaN						NaN						 ...
];

datBox = nan(length(datProactive(2:end,1)),length(datProactive(1,:))*3-1);

for i = 1:length(datProactive(1,:))
	datBox(:,(i-1)*3+1:(i-1)*3+2) = 100*[...
		datProactive(2:end,i)...
		datCoopt(2:end,i)...
	];
end
datInd = ~isnan(datBox(1,:));

boxplot(datBox);

datInd = get(gca,'XTick');
datInd = datInd(~isnan(datBox(1,:)));

set(gca,...
	'XTick',datInd,...
	'XTickLabel',{...
		'Proactive-Only',...
		'Co-Optimized'
	},...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'YLabel'),...
	'String','Difference in (10) Relative to Tri-Level Model (\%)',...
	'Interpreter','latex'...
);

heightText = max(get(gca,'YLim'));

datChi = datProactive(1,:);
for i = 1:length(datChi)
	text(sum(datInd((i-1)*2+1:i*2)/2),heightText+1,...
		['$C = ',num2str(datChi(i)),'$'],...
		'HorizontalAlignment','center',...
		'Interpreter','latex'...
	);
end


end

==> figures/source/exampleResultSensNoise.m <==
function exampleResultSensNoise

datProactive = [...
0.1						0.2						0.3						0.4						1						10						;...	chi
5.52783556870653E-02	4.74964824528214E-02	5.02857157699344E-02	4.62214261477550E-02	5.14554238778104E-02	0.00000000000000E+00	;...
4.15313629208242E-02	4.41023473629087E-02	4.46008369436861E-02	4.00029701203990E-02	3.80923245016678E-02	0.00000000000000E+00	;...
7.38584094182959E-02	6.38600040749150E-02	6.92955819105271E-02	6.30131664378889E-02	6.59226578238802E-02	0.00000000000000E+00	;...
5.86685276959199E-02	5.35064152167684E-02	5.87319442652289E-02	5.28769613137399E-02	5.45518613036286E-02	0.00000000000000E+00	;...
1.52576489605301E-01	1.45858761525347E-01	1.43611727085885E-01	1.42240623395659E-01	1.38024236793557E-01	0.00000000000000E+00	;...
5.00104761415305E-02	5.01961159414078E-02	5.09553700119233E-02	5.00395275508228E-02	5.14554238778104E-02	0.00000000000000E+00	;...
1.26635218213891E-01	1.15478411758276E-01	1.20026795694958E-01	1.14383838126499E-01	3.80923245016678E-02	0.00000000000000E+00	;...
5.99775407310231E-02	4.85947614975036E-02	5.25507440236930E-02	4.88286865559932E-02	6.59226578238802E-02	0.00000000000000E+00	;...
2.95455394246185E-02	2.08790810607612E-02	2.68629730302891E-02	2.15691244766514E-02	5.45518613036286E-02	0.00000000000000E+00	;...
5.52783556870653E-02	4.74964824528214E-02	5.02857157699344E-02	4.62214261477550E-02	1.38024236793557E-01	0.00000000000000E+00	;...
4.15313629208242E-02	4.41023473629087E-02	4.46008369436861E-02	4.00029701203990E-02	5.14554238778104E-02	0.00000000000000E+00	;...
7.38584094182959E-02	6.38600040749150E-02	6.92955819105271E-02	6.30131664378889E-02	3.80923245016678E-02	0.00000000000000E+00	;...
5.86685276959199E-02	5.35064152167684E-02	5.87319442652289E-02	5.28769613137399E-02	6.59226578238802E-02	0.00000000000000E+00	;...
1.52576489605301E-01	1.45858761525347E-01	1.43611727085885E-01	1.42240623395659E-01	5.45518613036286E-02	0.00000000000000E+00	;...
5.00104761415305E-02	5.01961159414078E-02	5.09553700119233E-02	5.00395275508228E-02	1.38024236793557E-01	0.00000000000000E+00	;...
1.26635218213891E-01	1.15478411758276E-01	1.20026795694958E-01	1.14383838126499E-01	5.14554238778104E-02	0.00000000000000E+00	;...
5.99775407310231E-02	4.85947614975036E-02	5.25507440236930E-02	4.88286865559932E-02	3.80923245016678E-02	0.00000000000000E+00	;...
2.95455394246185E-02	2.08790810607612E-02	2.68629730302891E-02	2.15691244766514E-02	6.59226578238802E-02	0.00000000000000E+00	;...
5.52783556870653E-02	4.74964824528214E-02	5.02857157699344E-02	4.62214261477550E-02	5.45518613036286E-02	0.00000000000000E+00	;...
4.15313629208242E-02	4.41023473629087E-02	4.46008369436861E-02	4.00029701203990E-02	1.38024236793557E-01	0.00000000000000E+00	;...
7.38584094182959E-02	6.38600040749150E-02	6.92955819105271E-02	6.30131664378889E-02	NaN						NaN						;...
5.86685276959199E-02	5.35064152167684E-02	5.87319442652289E-02	5.28769613137399E-02	NaN						NaN						;...
1.52576489605301E-01	1.45858761525347E-01	1.43611727085885E-01	1.42240623395659E-01	NaN						NaN						;...
5.00104761415305E-02	5.01961159414078E-02	5.09553700119233E-02	5.00395275508228E-02	NaN						NaN						;...
1.26635218213891E-01	1.15478411758276E-01	1.20026795694958E-01	1.14383838126499E-01	NaN						NaN						;...
5.99775407310231E-02	4.85947614975036E-02	5.25507440236930E-02	4.88286865559932E-02	NaN						NaN						;...
2.95455394246185E-02	2.08790810607612E-02	2.68629730302891E-02	2.15691244766514E-02	NaN						NaN						;...
5.52783556870653E-02	4.74964824528214E-02	5.02857157699344E-02	4.62214261477550E-02	NaN						NaN						;...
4.15313629208242E-02	4.41023473629087E-02	4.46008369436861E-02	4.00029701203990E-02	NaN						NaN						;...
7.38584094182959E-02	6.38600040749150E-02	6.92955819105271E-02	6.30131664378889E-02	NaN						NaN						;...
5.86685276959199E-02	5.35064152167684E-02	5.87319442652289E-02	5.28769613137399E-02	NaN						NaN						;...
1.52576489605301E-01	1.45858761525347E-01	1.43611727085885E-01	1.42240623395659E-01	NaN						NaN						;...
5.00104761415305E-02	5.01961159414078E-02	5.09553700119233E-02	5.00395275508228E-02	NaN						NaN						;...
1.26635218213891E-01	1.15478411758276E-01	1.20026795694958E-01	1.14383838126499E-01	NaN						NaN						;...
5.99775407310231E-02	4.85947614975036E-02	5.25507440236930E-02	4.88286865559932E-02	NaN						NaN						;...
2.95455394246185E-02	2.08790810607612E-02	2.68629730302891E-02	2.15691244766514E-02	NaN						NaN						 ...
];
datCoopt = [...
0.1						0.2						0.3						0.4						1						10						;...	chi
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
6.73657689017512E-03	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	4.48184712333777E-15	0.00000000000000E+00	4.18518124407288E-15	3.80923245016678E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
4.15313629208242E-02	4.41023473629087E-02	4.46008369436861E-02	4.00029701203990E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	4.48184712333777E-15	0.00000000000000E+00	4.18518124407288E-15	5.14554238778104E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	3.80923245016678E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	6.59226578238802E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	5.45518613036286E-02	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	1.38024236793557E-01	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						NaN						;...
1.39348951863408E-02	1.60192892922596E-02	1.49394968125726E-02	1.57109146219208E-02	NaN						NaN						;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						NaN						;...
5.52783556870653E-02	4.74964824528214E-02	5.02857157699344E-02	4.62214261477550E-02	NaN						NaN						;...
4.15313629208242E-02	4.41023473629087E-02	4.46008369436861E-02	4.00029701203990E-02	NaN						NaN						;...
7.38584094182959E-02	6.38600040749150E-02	6.92955819105271E-02	6.30131664378889E-02	NaN						NaN						;...
5.86685276959199E-02	5.35064152167684E-02	5.87319442652289E-02	5.28769613137399E-02	NaN						NaN						;...
1.52576489605301E-01	1.45858761525347E-01	1.43611727085885E-01	1.42240623395659E-01	NaN						NaN						;...
5.00104761415305E-02	5.01961159414078E-02	5.09553700119233E-02	5.00395275508228E-02	NaN						NaN						;...
1.26635218213891E-01	NaN						1.20026795694958E-01	1.14383838126499E-01	NaN						NaN						;...
5.99775407310231E-02	4.85947614975036E-02	5.25507440236930E-02	4.88286865559932E-02	NaN						NaN						;...
2.95455394246185E-02	2.08790810607612E-02	2.68629730302891E-02	2.15691244766514E-02	NaN						NaN						 ...
];

datProactive(:,[2 4]) = [];
datCoopt(:,[2 4]) = [];

datBox = nan(length(datProactive(2:end,1)),length(datProactive(1,:))*3-1);

for i = 1:length(datProactive(1,:))
	datBox(:,(i-1)*3+1:(i-1)*3+2) = 100*[...
		datProactive(2:end,i)...
		datCoopt(2:end,i)...
	];
end
datInd = ~isnan(datBox(1,:));

boxplot(datBox);

datInd = get(gca,'XTick');
datInd = datInd(~isnan(datBox(1,:)));

set(gca,...
	'XTick',datInd,...
	'XTickLabel',{...
		'Proactive-Only',...
		'Co-Optimized'
	},...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'YLabel'),...
	'String','Difference in (10) Relative to Tri-Level Model (\%)',...
	'Interpreter','latex'...
);

heightText = max(get(gca,'YLim'));

datChi = datProactive(1,:);
for i = 1:length(datChi)
	text(sum(datInd((i-1)*2+1:i*2)/2),heightText+1,...
		['$\xi = ',num2str(datChi(i)),'$'],...
		'HorizontalAlignment','center',...
		'Interpreter','latex'...
	);
end


end

==> figures/source/exampleResultSensRegion.m <==
function exampleResultSensRegion

datProactive = [...
5						10						15						20						25						;...	n
0.00000000000000E+00	5.52783556870653E-02	7.17192048696357E-02	0.00000000000000E+00	0.00000000000000E+00	;...
1.36958323135817E-01	4.15313629208242E-02	9.53573037516554E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	7.38584094182959E-02	1.03874416120331E-02	0.00000000000000E+00	1.42288866826652E-03	;...
0.00000000000000E+00	5.86685276959199E-02	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	1.52576489605301E-01	1.24561804101008E-02	0.00000000000000E+00	2.64469775377984E-02	;...
0.00000000000000E+00	5.00104761415305E-02	3.26743744644192E-02	0.00000000000000E+00	-2.62002363462856E-03	;...
0.00000000000000E+00	1.26635218213891E-01	3.34189766626239E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	5.99775407310231E-02	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	2.95455394246185E-02	8.67191169363208E-03	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	5.52783556870653E-02	8.44569610195163E-02	0.00000000000000E+00	0.00000000000000E+00	;...
1.36958323135817E-01	4.15313629208242E-02	7.17192048696357E-02	0.00000000000000E+00	1.42288866826652E-03	;...
0.00000000000000E+00	7.38584094182959E-02	9.53573037516554E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	5.86685276959199E-02	1.03874416120331E-02	0.00000000000000E+00	2.64469775377984E-02	;...
0.00000000000000E+00	1.52576489605301E-01	0.00000000000000E+00	0.00000000000000E+00	-2.62002363462856E-03	;...
0.00000000000000E+00	5.00104761415305E-02	1.24561804101008E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	1.26635218213891E-01	3.26743744644192E-02	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	5.99775407310231E-02	3.34189766626239E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	2.95455394246185E-02	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	5.52783556870653E-02	8.67191169363208E-03	NaN						1.42288866826652E-03	;...
1.36958323135817E-01	4.15313629208242E-02	8.44569610195163E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	7.38584094182959E-02	7.17192048696357E-02	NaN						2.64469775377984E-02	;...
0.00000000000000E+00	5.86685276959199E-02	9.53573037516554E-02	NaN						-2.62002363462856E-03	;...
0.00000000000000E+00	1.52576489605301E-01	1.03874416120331E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	5.00104761415305E-02	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	1.26635218213891E-01	1.24561804101008E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	5.99775407310231E-02	3.26743744644192E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	2.95455394246185E-02	3.34189766626239E-02	NaN						1.42288866826652E-03	;...
0.00000000000000E+00	5.52783556870653E-02	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
1.36958323135817E-01	4.15313629208242E-02	8.67191169363208E-03	NaN						2.64469775377984E-02	;...
0.00000000000000E+00	7.38584094182959E-02	8.44569610195163E-02	NaN						-2.62002363462856E-03	;...
0.00000000000000E+00	5.86685276959199E-02	7.17192048696357E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	1.52576489605301E-01	9.53573037516554E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	5.00104761415305E-02	1.03874416120331E-02	NaN						NaN						;...
0.00000000000000E+00	1.26635218213891E-01	0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	5.99775407310231E-02	1.24561804101008E-02	NaN						NaN						;...
0.00000000000000E+00	2.95455394246185E-02	3.26743744644192E-02	NaN						NaN						;...
NaN						NaN						3.34189766626239E-02	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						8.67191169363208E-03	NaN						NaN						;...
NaN						NaN						8.44569610195163E-02	NaN						NaN						 ...
];
datCoopt = [...
5						10						15						20						25						;...	n
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	6.73657689017512E-03	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	4.15313629208242E-02	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	-2.62002363462856E-03	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						1.42288866826652E-03	;...
1.36958323135817E-01	0.00000000000000E+00	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						2.64469775377984E-02	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						-2.62002363462856E-03	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	6.11740624799074E-03	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	1.39348951863408E-02	1.15394743364454E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	0.00000000000000E+00	0.00000000000000E+00	NaN						1.42288866826652E-03	;...
0.00000000000000E+00	5.52783556870653E-02	1.14467877914980E-02	NaN						0.00000000000000E+00	;...
1.36958323135817E-01	4.15313629208242E-02	1.34841275940638E-13	NaN						2.64469775377984E-02	;...
0.00000000000000E+00	7.38584094182959E-02	0.00000000000000E+00	NaN						-2.62002363462856E-03	;...
0.00000000000000E+00	5.86685276959199E-02	7.17192048696357E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	1.52576489605301E-01	9.53573037516554E-02	NaN						0.00000000000000E+00	;...
0.00000000000000E+00	5.00104761415305E-02	1.03874416120331E-02	NaN						NaN						;...
0.00000000000000E+00	1.26635218213891E-01	0.00000000000000E+00	NaN						NaN						;...
0.00000000000000E+00	5.99775407310231E-02	1.24561804101008E-02	NaN						NaN						;...
0.00000000000000E+00	2.95455394246185E-02	3.26743744644192E-02	NaN						NaN						;...
NaN						NaN						3.34189766626239E-02	NaN						NaN						;...
NaN						NaN						0.00000000000000E+00	NaN						NaN						;...
NaN						NaN						8.67191169363208E-03	NaN						NaN						;...
NaN						NaN						8.44569610195163E-02	NaN						NaN						 ...
];

datBox = nan(length(datProactive(2:end,1)),length(datProactive(1,:))*3-1);

for i = 1:length(datProactive(1,:))
	datBox(:,(i-1)*3+1:(i-1)*3+2) = 100*[...
		datProactive(2:end,i)...
		datCoopt(2:end,i)...
	];
end
datInd = ~isnan(datBox(1,:));

boxplot(datBox);

datInd = get(gca,'XTick');
datInd = datInd(~isnan(datBox(1,:)));

set(gca,...
	'XTick',datInd,...
	'XTickLabel',{...
		'Proactive-Only',...
		'Co-Optimized'
	},...
	'TickLabelInterpreter','latex'...
);

set(get(gca,'YLabel'),...
	'String','Difference in (10) Relative to Tri-Level Model (\%)',...
	'Interpreter','latex'...
);

heightText = max(get(gca,'YLim'));

datChi = datProactive(1,:);
for i = 1:length(datChi)
	text(sum(datInd((i-1)*2+1:i*2)/2),heightText+1,...
		['$n = ',num2str(datChi(i)),'$'],...
		'HorizontalAlignment','center',...
		'Interpreter','latex'...
	);
end


end
